The Kernelized Stochastic Batch Perceptron

We present a novel approach for training kernel Support Vector Machines, establish learning runtime guarantees for our method that are better then those of any other known kernelized SVM optimization approach, and show that our method works well in practice compared to existing alternatives.

==> figures/01_hinge_bound.R <==
line_width = 3

x_lower = -1
x_upper = 1.5
y_lower = 0
y_upper = 2

postscript( "bound.eps", family = "Times", width = 5.5, height = 4.4, paper = "special", horizontal = FALSE )
par( mar = c( 2, 2, 1, 1 ) )

plot(
	c( x_lower, x_upper ), c( y_lower, y_upper ),
	type = "n",
	xlab = "",
	ylab = "",
	main = "",
	axes = FALSE
)
axis( side = 2, at = c( y_lower, 1, 1.25, y_upper ) )
axis( side = 1, at = c( x_lower, -0.5, 0, 1, x_upper ) )

# 0/1 loss
lines( c( x_lower, 0, 0, x_upper ), c( 1, 1, 0, 0 ), col = "black", type = "l", lwd = line_width, lty = 4 )

# hinge loss
lines( c( x_lower, 1, x_upper ), c( 1 - x_lower, 0, 0 ), col = "red", type = "l", lwd = line_width, lty = 2 )

ff = function( xx ) {

	result = xx * 0;

	# smoothness = 0
	indices = which( xx < -0.5 )
	result[ indices ] = 1.25

	# smoothness = 2
	indices = which( ( xx >= -0.5 ) & ( xx < 0 ) )
	result[ indices ] = -xx[ indices ]**2 - xx[ indices ] + 1

	# smoothness = 4
	indices = which( ( xx >= 0 ) & ( xx < 1 ) )
	result[ indices ] = xx[ indices ]**3 - xx[ indices ]**2 - xx[ indices ] + 1

	result
}
xx = ( 0:100 ) * ( x_upper - x_lower ) / 100 + x_lower
lines( xx, ff( xx ), col = "blue", type = "l", lwd = line_width )

dev.off()

